Error analysis of a residual-based stabilization-motivated POD-ROM for incompressible flows

This article presents error bounds for a velocity-pressure segregated POD reduced order model discretization of the Navier-Stokes equations. The stability is proven in L infinity (L 2 ) and energy norms for velocity, with bounds that do not depend on the viscosity, while for pressure it is proven in a semi-norm of the same asymptotic order as the L 2 norm with respect to the mesh size. The proposed estimates are calculated for the two flow problems, the flow past a cylinder and the lid-driven cavity flow. Their quality is then assessed in terms of the predicted logarithmic slope with respect to the velocity POD contribution ratio. We show that the proposed error estimates allow a good approximation of the real errors slopes and thus a good prediction of their rate of convergence.

==> build_SMROM.sh <==
#!/bin/sh

arg=${1:-.}
exts="aux bbl blg brf idx ilg ind lof log lol lot out toc synctex.gz"

if [ -d $arg ]; then
    for ext in $exts; do
         rm -f $arg/*.$ext
    done
else
    for ext in $exts; do
         rm -f $arg.$ext
    done
fi

pdflatex SM-ROM.tex
bibtex SM-ROM.aux
pdflatex SM-ROM.tex
pdflatex SM-ROM.tex



echo "Programme achevé..."



